Density Hajnal--Szemer\'{e}di theorem for cliques of size four

The exact minimum-degree thresholds that guarantee the existence of $k$ vertex-disjoint copies of the complete graph $K_r$ in an $n$-vertex graph were determined in the celebrated theorems of Dirac (1952) for $r=2$, Corr\'adi--Hajnal (1963) for $r=3$, and Hajnal--Szemer\'edi (1970) for general $r \ge 4$. A natural and fundamental problem is to determine the corresponding average-degree (or density) thresholds. This problem turns out to be substantially more difficult. The seminal theorem of Erd\H{o}s--Gallai (1959) resolved the case $r=2$. The case $r=3$ was settled for large $n$ by Allen, B\"ottcher, Hladk\'y, and Piguet~\cite{ABHP15}, who remarkably identified four distinct classes of extremal constructions arising in different ranges of $k$. They further posed the problem of establishing a density analogue of the Hajnal--Szemer\'edi theorem, noting that ``We are not even sure what the complete family of extremal graphs should be.'' In this paper, we establish an asymptotic density Hajnal-Szemer\H{e}di theorem for \(K_4\) by determining \(\mathrm{ex}(n,(k+1)K_4)\) up to an additive \(O(n)\) term for all integers \(n\ge 4k\ge 0\). Five families of constructions show that this bound is sharp up to an additive \(O(n)\) term. For general \(r\ge 5\), we propose a candidate family consisting of \(r+1\) extremal construction classes.

==> anc/Mathematica_calculations_for_Proposition_A.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     93856,       2253]
NotebookOptionsPosition[     92116,       2217]
NotebookOutlinePosition[     92502,       2234]
CellTagsIndexPosition[     92459,       2231]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Calculations", " ", "for", " ", "Proposition", " ", "A", ".1", " ", "in", 
    " ", "``Density", " ", "Hajnal"}], "-", 
   RowBox[{
   "Szemeredi", " ", "theorem", " ", "for", " ", "cliques", " ", "of", " ", 
    "size", " ", 
    RowBox[{"four", "''"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.944197888357724*^9, 
  3.9441979262276635`*^9}},ExpressionUUID->"7adbcf7f-b7f9-4db7-9e44-\
faea4f6416bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "function", " ", "f", 
     RowBox[{"(", 
      RowBox[{"b", ",", "x2", ",", "...", ",", "x10"}], ")"}]}], ",", " ", 
    RowBox[{"which", " ", "corresponds", " ", 
     RowBox[{"to", " ", "\\", "eta"}], 
     RowBox[{"(", 
      RowBox[{"b", ",", "x2", ",", "...", ",", "x10"}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
      "y_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
       "x7_", ",", "x8_", ",", "x9_", ",", "x10_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", 
         SuperscriptBox["x2", "2"]}], "112"]}], "-", 
      FractionBox[
       RowBox[{"3", 
        SuperscriptBox["x3", "2"]}], "56"], "-", 
      FractionBox[
       RowBox[{"3", 
        SuperscriptBox["x4", "2"]}], "32"], "-", 
      FractionBox[
       SuperscriptBox["x5", "2"], "8"], "-", 
      RowBox[{
       FractionBox["3", "8"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x6", "+", "x7", "+", "x8", "+", "x9", "+", "x10"}], ")"}], 
        "2"]}], "-", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "+", "x3", "+", "x4", "+", "x5"}], ")"}], "x10"}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x3", "+", "x4", "+", "x5"}], ")"}], "x9"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x4", "+", "x5"}], ")"}], "x8"}], "+", 
         RowBox[{"x5", " ", "x7"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["y", "10"], "x2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "y"}], "10"], "x3"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"3", "y"}], "10"], "x4"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"4", "y"}], "10"], "x5"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"5", "y"}], "10"], "x6"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"6", "y"}], "10"], "x7"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"7", "y"}], "10"], "x8"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"8", "y"}], "10"], "x9"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"9", "y"}], "10"], "x10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Find", " ", "the", " ", "maxmimum", " ", "of", " ", "f", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "y", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "x10"}], ")"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"MaxValue", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "y", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "x10"}], "]"}], ",", 
         RowBox[{
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{"x10", ">=", "0"}], "&&", 
          RowBox[{"x10", "<=", "x"}], "&&", 
          RowBox[{"x", ">=", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", "x10", "}"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Find", " ", "the", " ", "maxmimum", " ", "of", " ", "f", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "y", ",", "x2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "x9", ",", "0"}], ")"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"MaxValue", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "y", ",", "x2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "x9", ",", "0"}], "]"}], ",", 
         RowBox[{
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{"x2", ">=", "0"}], "&&", 
          RowBox[{"x9", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"x2", "+", "x9"}], "<=", "x"}], "&&", 
          RowBox[{"x", ">=", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x9"}], "}"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Find", " ", "the", " ", "maxmimum", " ", "of", " ", "f", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "y", ",", "x2", ",", "x3", ",", "0", ",", "0", ",", "0", ",", "0", ",",
         "x8", ",", "0", ",", "0"}], ")"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"MaxValue", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "y", ",", "x2", ",", "x3", ",", "0", ",", "0", ",", "0", ",", "0", 
           ",", "x8", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{"x2", ">=", "0"}], "&&", 
          RowBox[{"x3", ">=", "0"}], "&&", 
          RowBox[{"x8", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"x2", "+", "x3", "+", "x8"}], "<=", "x"}], "&&", 
          RowBox[{"x", ">=", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3", ",", "x8"}], "}"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Find", " ", "the", " ", "maxmimum", " ", "of", " ", "f", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "y", ",", "x2", ",", "x3", ",", "x4", ",", "0", ",", "0", ",", "x7", 
        ",", "0", ",", "0", ",", "0"}], ")"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"MaxValue", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "y", ",", "x2", ",", "x3", ",", "x4", ",", "0", ",", "0", ",", "x7",
            ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{"x2", ">=", "0"}], "&&", 
          RowBox[{"x3", ">=", "0"}], "&&", 
          RowBox[{"x4", ">=", "0"}], "&&", 
          RowBox[{"x7", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"x2", "+", "x3", "+", "x4", "+", "x7"}], "<=", "x"}], "&&", 
          RowBox[{"x", ">=", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3", ",", "x4", ",", "x7"}], "}"}]}], "]"}], 
     "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Find", " ", "the", " ", "maxmimum", " ", "of", " ", "f", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "y", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", "0", 
        ",", "0", ",", "0", ",", "0"}], ")"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"MaxValue", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
          "y", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", 
           "0", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{
          RowBox[{"y", ">=", "0"}], "&&", 
          RowBox[{"x2", ">=", "0"}], "&&", 
          RowBox[{"x3", ">=", "0"}], "&&", 
          RowBox[{"x4", ">=", "0"}], "&&", 
          RowBox[{"x5", ">=", "0"}], "&&", 
          RowBox[{"x6", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"x2", "+", "x3", "+", "x4", "+", "x5", "+", "x6"}], "<=", 
           "x"}], "&&", 
          RowBox[{"x", ">=", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], "}"}]}], 
      "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9434145521769447`*^9, 3.943414718224474*^9}, {
  3.9434148032407618`*^9, 3.9434148108324394`*^9}, {3.9434151800970707`*^9, 
  3.943415186466364*^9}, {3.9441979568194075`*^9, 
  3.944197977315254*^9}},ExpressionUUID->"f68a5f50-8fb6-40ce-b8de-\
61d7000ba0ea"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["y", "2"]}], "50"], 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"6", " ", "y"}]}], "&&", 
         RowBox[{"y", "\[GreaterEqual]", "0"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"9", " ", "x", " ", "y"}], "10"]}], 
        RowBox[{
         RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"5", " ", "x"}], "\[LessEqual]", 
          RowBox[{"6", " ", "y"}]}]}]},
       {
        RowBox[{"-", "\[Infinity]"}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.9434148622580576`*^9},ExpressionUUID->"508b79ae-a8fd-435a-b0cd-\
cadb796b7eca"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["y", "2"]}], "25"], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"44", " ", "y"}]}], "&&", 
         RowBox[{"y", "\[GreaterEqual]", "0"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", "x", " ", "y"}], "5"]}], 
        RowBox[{
         RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"14", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x", "2"], "40"]}], "+", 
         FractionBox[
          RowBox[{"11", " ", "x", " ", "y"}], "75"], "+", 
         FractionBox[
          RowBox[{"343", " ", 
           SuperscriptBox["y", "2"]}], "1125"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"14", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"44", " ", "y"}]}]}]},
       {
        RowBox[{"-", "\[Infinity]"}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.9434148623510547`*^9},ExpressionUUID->"6ed8299f-502e-4d91-86d1-\
da95448607fe"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{"91", " ", 
          SuperscriptBox["y", "2"]}], "150"], 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"14", " ", "y"}]}], "&&", 
         RowBox[{"y", "\[GreaterEqual]", "0"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"7", " ", "x", " ", "y"}], "10"]}], 
        RowBox[{
         RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[LessEqual]", 
          RowBox[{"2", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "64"]}], "+", 
         FractionBox[
          RowBox[{"21", " ", "x", " ", "y"}], "80"], "+", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["y", "2"]}], "48"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"2", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"26", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "176"]}], "+", 
         FractionBox[
          RowBox[{"7", " ", "x", " ", "y"}], "44"], "+", 
         FractionBox[
          RowBox[{"259", " ", 
           SuperscriptBox["y", "2"]}], "1100"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"26", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[LessEqual]", 
          RowBox[{"14", " ", "y"}]}]}]},
       {
        RowBox[{"-", "\[Infinity]"}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.943414862522056*^9},ExpressionUUID->"d73f835c-5540-42a6-b7c4-\
97e6f9aef42a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["y", "2"]}], "25"], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"92", " ", "y"}]}], "&&", 
         RowBox[{"y", "\[GreaterEqual]", "0"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"3", " ", "x", " ", "y"}], "5"]}], 
        RowBox[{
         RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"5", " ", "x"}], "\[LessEqual]", 
          RowBox[{"2", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "40"]}], "+", 
         FractionBox[
          RowBox[{"9", " ", "x", " ", "y"}], "25"], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox["y", "2"]}], "125"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"2", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"16", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x", "2"], "32"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", "x", " ", "y"}], "15"], "+", 
         FractionBox[
          RowBox[{"22", " ", 
           SuperscriptBox["y", "2"]}], "225"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"16", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[LessEqual]", 
          RowBox[{"8", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "208"]}], "+", 
         FractionBox[
          RowBox[{"23", " ", "x", " ", "y"}], "130"], "+", 
         FractionBox[
          RowBox[{"212", " ", 
           SuperscriptBox["y", "2"]}], "975"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"8", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"92", " ", "y"}]}]}]},
       {
        RowBox[{"-", "\[Infinity]"}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.9434148628686852`*^9},ExpressionUUID->"17004312-dd02-46e8-b7f2-\
b588856ea951"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{"151", " ", 
          SuperscriptBox["y", "2"]}], "150"], 
        RowBox[{
         RowBox[{
          RowBox[{"5", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"38", " ", "y"}]}], "&&", 
         RowBox[{"y", "\[GreaterEqual]", "0"}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"x", " ", "y"}], "2"]}], 
        RowBox[{
         RowBox[{"x", "\[GreaterEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"2", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "32"]}], "+", 
         FractionBox[
          RowBox[{"17", " ", "x", " ", "y"}], "40"], "+", 
         FractionBox[
          SuperscriptBox["y", "2"], "200"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"2", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[LessEqual]", 
          RowBox[{"2", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "64"]}], "+", 
         FractionBox[
          RowBox[{"29", " ", "x", " ", "y"}], "80"], "+", 
         FractionBox[
          RowBox[{"31", " ", 
           SuperscriptBox["y", "2"]}], "1200"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"2", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"26", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x", "2"], "40"]}], "+", 
         FractionBox[
          RowBox[{"43", " ", "x", " ", "y"}], "150"], "+", 
         FractionBox[
          RowBox[{"103", " ", 
           SuperscriptBox["y", "2"]}], "1125"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"26", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[LessEqual]", 
          RowBox[{"56", " ", "y"}]}]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "232"]}], "+", 
         FractionBox[
          RowBox[{"57", " ", "x", " ", "y"}], "290"], "+", 
         FractionBox[
          RowBox[{"113", " ", 
           SuperscriptBox["y", "2"]}], "435"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"15", " ", "x"}], "\[GreaterEqual]", 
          RowBox[{"56", " ", "y"}]}], "&&", 
         RowBox[{
          RowBox[{"5", " ", "x"}], "\[LessEqual]", 
          RowBox[{"38", " ", "y"}]}]}]},
       {
        RowBox[{"-", "\[Infinity]"}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.943414863527353*^9},ExpressionUUID->"68e6c249-415c-4850-afc8-\
7c25d29d4f85"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "compare", " ", "the", " ", "five", " ", "piecewise", " ", 
    RowBox[{"functions", ".", " ", "We"}], " ", "may", " ", "assume", " ", 
    "y", " ", "\\n", "eq", " ", "0.", " ", "So", " ", "Let", " ", "x"}], "-", 
   RowBox[{"axis", " ", "be", " ", 
    RowBox[{"x", "/", "y"}], " ", "and", " ", "y"}], "-", 
   RowBox[{"axis", " ", "be", " ", "max", 
    RowBox[{
     RowBox[{"{", "f", "}"}], "/", 
     RowBox[{
      SuperscriptBox["y", "2"], ".", " ", "We"}]}], " ", "define", " ", "the",
     " ", "following", " ", "five", " ", "piecewise", " ", 
    RowBox[{"functions", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9434149650277014`*^9, 3.943415035570091*^9}, {
  3.9434150877865477`*^9, 
  3.9434151777307005`*^9}},ExpressionUUID->"03c31c60-f7c5-4e7f-8e78-\
0d2576e6ef18"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h1", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"9", " ", "x"}], "10"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["6", "5"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"27", " "}], "50"], ",", 
        RowBox[{"x", ">=", 
         FractionBox["6", "5"]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h2", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", "x"}], "5"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["14", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x", "2"], "40"]}], "+", 
         FractionBox[
          RowBox[{"11", " ", "x"}], "75"], "+", 
         FractionBox[
          RowBox[{"343", " "}], "1125"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["14", "15"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["44", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"13", " "}], "25"], ",", 
        RowBox[{"x", ">=", 
         FractionBox["44", "15"]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h3", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"7", " ", "x"}], "10"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["2", "3"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "64"]}], "+", 
         FractionBox[
          RowBox[{"21", " ", "x"}], "80"], "+", 
         FractionBox[
          RowBox[{"7", " "}], "48"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["2", "3"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["26", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "176"]}], "+", 
         FractionBox[
          RowBox[{"7", " ", "x"}], "44"], "+", 
         FractionBox["259", "1100"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["26", "15"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["14", "3"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"91", " "}], "150"], ",", 
        RowBox[{"x", ">=", 
         FractionBox["14", "3"]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h4", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox[
          RowBox[{"3", " ", "x"}], "5"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["2", "5"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "40"]}], "+", 
         FractionBox[
          RowBox[{"9", " ", "x"}], "25"], "+", 
         FractionBox[
          RowBox[{"6", " "}], "125"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["2", "5"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["16", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x", "2"], "32"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", "x"}], "15"], "+", 
         FractionBox[
          RowBox[{"22", " "}], "225"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["16", "15"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["8", "3"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "208"]}], "+", 
         FractionBox[
          RowBox[{"23", " ", "x"}], "130"], "+", 
         FractionBox[
          RowBox[{"212", " "}], "975"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["8", "3"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["92", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"19", " "}], "25"], ",", 
        RowBox[{"x", ">=", 
         FractionBox["92", "15"]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h5", "[", "x_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "8"]}], "+", 
         FractionBox["x", "2"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", "0"}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["2", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "32"]}], "+", 
         FractionBox[
          RowBox[{"17", " ", "x"}], "40"], "+", 
         FractionBox["1", "200"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["2", "15"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["2", "3"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "64"]}], "+", 
         FractionBox[
          RowBox[{"29", " ", "x"}], "80"], "+", 
         FractionBox[
          RowBox[{"31", " "}], "1200"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["2", "3"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["26", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x", "2"], "40"]}], "+", 
         FractionBox[
          RowBox[{"43", " ", "x"}], "150"], "+", 
         FractionBox[
          RowBox[{"103", " "}], "1125"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["26", "15"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["56", "15"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["x", "2"]}], "232"]}], "+", 
         FractionBox[
          RowBox[{"57", " ", "x"}], "290"], "+", 
         FractionBox[
          RowBox[{"113", " "}], "435"]}], ",", 
        RowBox[{
         RowBox[{"x", ">=", 
          FractionBox["56", "15"]}], "&&", 
         RowBox[{"x", "<=", 
          FractionBox["38", "5"]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"151", " "}], "150"], ",", 
        RowBox[{"x", ">=", 
         FractionBox["38", "5"]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h1", "[", "x", "]"}], ",", 
      RowBox[{"h2", "[", "x", "]"}], ",", 
      RowBox[{"h3", "[", "x", "]"}], ",", 
      RowBox[{"h4", "[", "x", "]"}], ",", 
      RowBox[{"h5", "[", "x", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "9"}], "}"}], ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.9434149604614096`*^9, {3.9434152066523576`*^9, 
   3.943415245706909*^9}},ExpressionUUID->"c54510d5-cf5d-4fef-9f1f-\
8d50ff6d96d6"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt1Hs01PkbB3AUDT+VRO40siq59JNbW7ypnzoqKkmi1cUlUirKJVS6GSUi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          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCwAmIQvcx2YuMXu8/2Hg+rRNa5P7Tf+3ay7MoABD+lvLzh
RwyCzzCPlcesD8Gfc2Ty9OL9CP4VwQ3r3il+gfN54s8czWxB8CfvzmNSZ/8G
50tJCNo/6fyO0H9aZWNS9C84f89uEPgN5ytXHCzal/kXzu/vnybGr8TgAONv
6fp7mb+DEc5XZtK0rOdhhvNffNs960MZC5wfCgascP73dOElF/4j+OVgwO7g
DuWvY5jT29jIDpffLdZTbPKSA84XWunAGJbPBefv3xHTXXmbG87f7mK7lzuN
F86/dxcEEPywH37n817ywflLRZ68y9QUgPNdXzOdCn6L4E9oCF1st0QQzl+3
8sCbieFCcP7qVSCA4H8S4OuSkRKG8x+a9auuOI/gf531SSR7igicf3dSXsm0
UFE4P99T7tIhTjE4X91uQ7PaWQS/62OpcXezOJx/wCIkOMJMAs7v7AABBF9m
n8jxmB8SSPHFaZm0VhLO92+5/29eoRScr3b05aE7GtJw/oWZPN+b7iD4C9YI
1ifMl4Hzpeu8WO1DZRHx1Zt6P0RKDs5PAwMEX99wpubl2wi+32SGoqAJ8nD+
SUnVdhYtBTjf8WRySEIrgr/40LrID/cQfPHbrzhkHBQR4X3JwfzELAQ/uKtb
IuUsgn/U8drP//8RfABtYqiS
          "]]}, Annotation[#, "Charting`Private`Tag$5275#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwdxwtQzAkAx/GOFFpcpsiuyqacYvIoYW7r55HHVjtCJVNIlEoSpyipKLQT
q01x2IpyJW7LefRaufLYVrh91f73/2d72bW12x7XVRp3dYfPzHd+82NGHtwS
Nc7MzMzvS1938JBL/0h5jo/FjjaLlrosn7259jsZRdHYs1M06GcdiVn3F3xv
ECSjwcamwMXqMAbFS2PlgjPQF9JHbf87ie7AGtvngktId9qy10bPh9p2xPhY
UI5XmSGjjrU3sHXEjhAJajDcWVngs+03WH/TjFapJK8qth782MqABoEYFz8M
JWVcbsLUxDJSMibGwtFjMYS6CeeSi6KJiBbQ3vuaf5rVjJwsfuagswRl7Nrl
5681I7Mo5YG78AWcQi14toInSJCzZ5c1vkJyPmekMP8ZymcPDa07KEd8WubT
4GAJdI6HWZzrcvQOOHSWXpDAee6HU0FyOW77WtysfSFBqWvftD0eCkxIrXZd
4f0CRV4a18xPCkxdGO9cyGxFQeDzHQ0ZbTgi5BGPO18iK7vwuXsegTyXY57y
JVLEHy3xH24kwHL0uV69W4qQuEp5o5HA8OZMUzhfCrfARk3ABjXORKYsdP4o
hYyhG4obU8PKzrH4XrAMV698RcLb5YnTzDIZHO57zquIp5Dtw5WH0uSo61ae
cWRrYP9hQLxynwKlbRqaPlmDvLQrNjPTFDjXos+vuqlBzrwxxZs8BXYJ/yn2
NuuAhey7UkaDAhYpc2vDajvAShnIOWKlhFtO/d8vp3eB75ySmlupxFHHSc4T
T3ajq4PRz1G2IXqB9dCxy90IsmYubdK2IWT5LHGfsBvhOU4a+nAbPDe5xryk
usH0pUdy7doxkM7+lefZA97A2x/8w9sR38H1tO3tgcGtunR3Zzsiiiavc9qk
RdWks8GUUoVNldNnXIzSIvUPmx+396jg85CuH5+mBUkUn276qIL9azeu7pYW
nLoK9sYpBKh//V7fGqeD3d1z51nrCAR/o0N84ptXouQvPzw3eFGNDouPl5nX
3SXgx6BFs+z1OJBhfvdzkhpjCXnMgmV6PNZrSzJOqXHviY3GyNEj6eqwpJen
Bj3OPuhauh60TqF4X4Uahjr3NZ879fhTuz/RjlCDG7LZoa60F6nvXE74LiHB
ut1OThP1gjZAN5vCIvFxdHvhPmUvJvivflS/nkToL5G0meZ9mPOW2fV7GIn5
gz99Torqg9Xxpar0bBIS/iWVx3wDyu/wj7fISKTp6Pm5qww4EXGNryRJLF5Z
wnkXakDNLlXX0x4SP3dVPMvnGrDNu8tt8yCJmEX19/4yGLAxae0BhxkUZmd5
J7DHG7H6BBEQ4EBBpmp2vcEwQiAVRO2cR2FFeuv1wAAj0reK1izyomD5+g2v
WmjEELHhTlYQhYY5EX6WYiNoHtFByjAKCUe0E3Z1GMFVP/Sy3ENBxTClTZ3W
j6pxfeWMQxTK48biDiT245ayeNmnXArrJzI3LPAwYW/MRlrKIwpS5X6nd2wT
bshF74XNFEJLakavRpjAi2290CqmsN8r4MFkngmnXeo5IhmFEQlzdZjYBPdV
zWZn31L4H436VkM=
          "]], 
         LineBox[CompressedData["
1:eJwd0ns01WkXB/Bz/f28iDEVBhEqJlGv6IbZ26UYTS5FGWlcphSDg2iEplKU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          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQvaFmmVxELbvDkgJbruuLH9ivY5jT29iI4G/hnsIQ
bcoB5+8W6yk2eYngC610YAzL54Lz9++I6a68zQ3nb3ex3cudxgvn37sLAgh+
2A+/83kv+eD8pSJP3mVqCsD5rq+ZTgW/RfAnNIQutlsiiHDvygNvJoYLwfmr
V4EAgv9JgK9LRkoYzn9o1q+64jyC/3XWJ5HsKSJw/t1JeSXTQkXh/HxPuUuH
OMXgfHW7Dc1qZxH8ro+lxt3N4nD+AYuQ4AgzCTi/swMEEHyZfSLHY34g+MpM
nJZJayXhfP+W+//mFUrB+WpHXx66oyEN51+YyfO96Q6Cv2CNYH3CfBk4X7rO
i9U+VBYRX72p90Ok5OD8NDBA8PUNZ2pevo3g+01mKAqaIA/nn5RUbWfRUoDz
HU8mhyS0IviLD62L/HAPwRe//YpDxkEREd6XHMxPzELwg7u6JVLOIvhHHa/9
/P8fwQcAhM0r3Q==
          "]]}, Annotation[#, "Charting`Private`Tag$5275#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAA9HEl7PimiD4HOGoirkGBPmSLHV4b
nWY/GdRwo8OcXz8ZsysQ6px2P3HShb6CkG8/9MYyadGchj+fncR+aHh/P+FQ
thXFnJY/NptMxGdIjz/YFfjrvpymPwbK4TGA6J4/U/gY17uctj92wU7+vSiu
PyrHKp2hUbc/fc+ZDqgNrz8Aljxjhwa4PwS2AWHS8a8/rDNg71JwuT9JBhTm
89uwPwZvpwfqQ7w/2W/n3Yqdsj8RERERERHBP0IZvHjkLrY/kWmpTLqcxj89
/ckPQKm8Pw5wo9nI/sY/urA3clMYvT+Mdp1m12DHP8gaNyf2hr0/iIORgPQk
yD+PEuuI6WK+P4CdebQurck/YsiTFcQKwD9u0Ukco73MP+tjeXXSssE/phz1
9UVv0T9KEOkrrtjEP+UfcjxNoNE/7lI7Bi0JxT8kI++CVNHRP9Zw1olzOcU/
oinpD2Mz0j9+PueMV5nFP5023SmA99I/ICFzgntWxj+UUMVdun/UP74DNCsz
xsc/g4SVxS6Q1z9CPlpzYXvKP2x3n0v2vdc/9KCE9xeiyj9WaqnRvevXP7A8
K12dyMo/KlC93UxH2D9KH+3MFBXLP9Ab5fVq/tg/7JBDPraryz+amZmZmZnZ
P1zFmPN1J8w/HrM0Jqds2j8DJjtow8/MP7jh04YfSd0/fBdV2Qbzzj+i1N0M
53bdP2ebBo2ZE88/jMfnkq6k3T9aWDQi+zPPP1+t+549AN4/XX0E8Sp0zz8G
eSO3W7feP9xzdyA98s8/Koi588sS4D9WCVTjlXLQP3cfCSQIgeE/yAsaGBlT
0T9mKxH1eJfhP6YIhGcOYNE/VjcZxumt4T8XSuob7GzRPzRPKWjL2uE/sJqr
s2CG0T/yfkmsjjTiP8RyAZ8uuNE/bN6JNBXo4j9u/vlkXRfSP2CdCkUiT+Q/
zoMergbE0j9PqRIWk2XkPwQTEZ0IztI/PrUa5wN85D/M5v/w8tfSPx3NKonl
qOQ/FFzSx4Dr0j/a/ErNqALlP4Z9SjGBEdM/b0CZuNI95T/qje3MvinTP53L
g9g=
          "]], 
         LineBox[{{0.6695365646258503, 0.3005735935146041}, {
          0.7223188393698845, 0.3109852549628347}, {0.7252903609800965, 
          0.31156364179073504`}, {0.7282618825903084, 0.3121412008116965}, {
          0.7342049258107324, 0.3132938354328033}, {0.7460910122515803, 
          0.3155891709917519}, {0.7698631851332759, 0.32014010737658927`}, {
          0.8174075308966673, 0.32908304121402476`}, {0.9124962224234501, 
          0.346333153159939}, {1.0666666666666667`, 0.3723315055733944}, {
          1.0899820808839025`, 0.37626327315998265`}, {1.282327435159405, 
          0.4053647389238101}, {1.471164938311182, 0.4305613354658244}, {
          1.6473109168698459`, 0.4510508900973599}, {1.7304634353741497`, 
          0.4597126241268491}}], 
         LineBox[CompressedData["
1:eJwd0Qs01fkWB3CPNI2Dc/4/ByGSUBiVQaj025RXHpfyaFyPSg66paKjvMlM
V5GI5KpmiTOkZtCkkjqJ6YWShhhv/j8VxyM1Jhpkft291m/t9Vnfvfbaa/1W
7Dm4PURGSkrqCH1f+trH6vIJT2bxGNr8yUfYi8+cyVPl6krBNpjcvtuoH1ed
mm/lpknDAeNNHi5oAK+UMbROUpAF7gqB++6sATz88W7BZPQiOFTQ9X56bgB7
/7/kYOmCdaT0hkE8HaosalmQg+miO+ebwgZxudTF0ykpXwFforKh9Okgvqua
EWU+sgRKZuUX66izGJWBtM9BeZhYL8q5KmBxbbV/ekw3B/73MaLu9U8sntig
11Y8SO3j6z9UwmJt8eiy5rccmHoe7MmWsjixLrZcd4oDtTIjzj1lLN7cmP+y
SUEBSr4XHXn6C4vF3W1q2psV4MZIf2XKTRbf/ewqqi9UgMdWYQ+PPmTx7a02
Yo5AEVol930jB1h8Iv0HZ/X9inDE8tcLWwZZ7PX781cGkdTXH2E+y+LJoMAJ
20RFOGviduUGYbFRXNLyY3mKYOfQ97fkDYt/vF6XMvRYEWI/LSnZOM7ivt4v
pQiOFjpW2pN0v7aDg3iVEtiHJvNDPrHYZ8b9RcSIEtjtmvb8g0uwRm9aMP+d
Erwuk3GM5hHcV1c/fWdKCf6jKqlUZggOSV+vIyfFBeOdbsQVEXxEW/vwBVUu
HEgMqa/mE5yzdRw93cKFv717wqPVCW7JSvdZ8SMX7E2HAk7qEpwrfCR5XMyF
go6oCZWVBO/0W0jcX8aF1sL+Py9T96+MKr1dxYWPF1wCqvUInrjlN+PWxAUZ
C+HVPgOCFXsNC2JnuLDyg9Iaxpjgn/hDE+GGPMjL9+9SNCNYKssjL+YbHpSe
8w7KofbjiG1OruWBvmktLDUnmCuTl3HFggeCLUNLdSwIjnnnaPTWlgeyr4Ta
qy0Jdmu8FrLXjwdXfr6VqL6R4L+SonoC03lwyqQiJ8WOYI/Z/tSITB6sn7lb
8oH6arSrcWI2D9x3W6sGbyE46IB+7KXzPHiodELebivBDX4daj3FPGhsFzjN
2BN8yWLjju/u8QA0HdQdnAm2H5Vp3DHOgyfCOG7ovwgusAgTrp3kwcBwcZaY
ejLpuQ7nTx48YC1TlT1ozs8/Wj/Dg459RffE1BM2JvqmixjY+ywlmbOd4Pws
32QlTQY+tYW7ZngRPN51z1iixUBW1bahTmo7fd2ORzoMTGicHzfwJnjszphJ
ggED0vGRXrXUtiSle9SUgbQzZlEjPgRLLH5e3+DEgNJc35TudwTjZIYVuTCg
63SsOJQ6tzH6dLI7AwsaCb9d+5IH2Q5ZetF57wbfb/1ontaeXRLEQKbG/pdW
/ybYpltqPDWagcWjXUuMAwjOSvYu3ixiYPByQJpoF8HmJnGTnFIGjJuWCtqp
OzsLbTrLGDD82Fjz1W6Cdc3GOqIqGLD35DeEUVe9Pq5QVsPArObGGL09BP+x
rVKo/JKBYNnOVceDCY6fflU/0Ervc1wkvEa9QjTLLW9nwDPTwLqNet+8w1Wn
HgZUdDwM9PYSPFfR25fwlgH1nZa5YurlKhyn4XkGtDR87reHEPywbt25m1II
FGPfx05Th0X4sMdlEfzanVquJiC48snleK2vESwTnY71obaLtbq+nY/gkLNF
yXPqNwaBn5erIfj6dpqGhDq9NdVlXB2Br0Gr3OJQgtu+efH6v8sRqMi72W6i
FvSHaIiNEHDftLkUUctnpIeeMkGwY/fA0RrqCqvrVb7rELj0sRq/U89kz7l/
sEAQ2Pvs0QL1qa05qatsEXx+Z17hFUbwmvfVLVNbEIwemzkbRt16qU+r3gFB
puyN8TjqZdOG1f6uCD5oKS65TF1e9mAs2xfBhlDvliFql34LtYt+CE7cS6v+
i3qYf822JABBl6ZwQS6c/k/yubyaYASFM8fK9Khrb8rXPRQg4EVnKZhR+48m
jTaHIzg1v6sZqPN89gE5iOCikUmEH7VZRv++8UgEZi2rXQXULXVe56aFCFqT
etMOUx+YbqiVjkGQYO2iF08tb4IlnHgEpvOHtU9Ql+6p4qsmIZho9Dx6hnpr
viHWOY7gZpFkTT51kiw/1zwNQdAhx5pS6mXWJ+9vTkcAAk5mOXVNxOdhp0wE
awVpD6qofUVRyjuyEegfuu9ZQz3VOWwTkItA7/tfbGups7mBYaHnEZgUeWf9
Rr3GvvXs4QK6r/GWzRPqplgncdwlBP5zLc6N1GGV4rc/FCI4biWqekYt9+Zb
lFWMoDJxXWIzdZHmlU0FJQgkzcKSF9RKq5V9a0oR9FbbjH7xP6FmWDI=
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQ7aHr9G/WWiGHLOa5ZhcyH9uLfap5dmgTgh8Qm259
fQeCr7h916PKlwj+JwG+LhkpYTj/1eJz4Y9KEPyHZv2qK84j+F9nfRLJniIC
59+dlFcyLVQUzs/3lLt0iFMMzle329CsdhbB7/pYatzdLA7nH7AICY4wk4Dz
OztAAMGX2SdyPOYHgq/MxGmZtFYSzvdvuf9vXqEUnK929OWhOxrScP6FmTzf
m+4g+AvWCNYnzJeB86XrvFjtQ2Xh/N29qfdDpOTg/DQwQPD1DWdqXr6N4PtN
ZigKmiAP55+UVG1n0VKA8x1PJocktCL4iw+ti/xwD8EXv/2KQ8ZBERHelxzM
T8xC8IO7uiVSziL4Rx2v/fz/H8EHAIAf368=
          "]]}, Annotation[#, "Charting`Private`Tag$5275#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAA9HEl7PimiD4RJgB8KpV9PmSLHV4b
nWY/a+tqXfEWWz8ZsysQ6px2P2x741S6Cms/9MYyadGchj9tD1QDpfJ6P+FQ
thXFnJY/b/H0v6bCij/YFfjrvpymP3SSFmnAYpo/U/gY17uctj/+wknT/qKp
PyrHKp2hUbc/3Noq77pjqj8Aljxjhwa4PzjLKE23I6s/rDNg71JwuT9wNXvP
cKGsPwZvpwfqQ7w/4y967eaTrz8RERERERHBP9oVH0IUxbI/kWmpTLqcxj9U
G6gzgSO4Pw5wo9nI/sY/Hmd9E/h+uD+Mdp1m12DHP3pp5EX+2bg/iIORgPQk
yD/akWeiuI65P4CdebQurck/RXFCOuXyuj9u0Ukco73MP8BqSuUdpr0/phz1
9UVv0T8qpFGUBlzBP+UfcjxNoNE/8rJXLbeCwT8kI++CVNHRPwKdpm8vqcE/
oinpD2Mz0j/3Ah/wdvXBP5023SmA99I/NhZ64GGLwj+UUMVdun/UPwZa2X6n
rMM/g4SVxS6Q1z/0Vjyy8cTFP2x3n0v2vdc/rCLLToDixT9WaqnRvevXP2wn
1szd/8U/KlC93UxH2D8P3GBtBTrGP9Ab5fVq/tg/wvFIQAesxj/ObyFglGrZ
P0+3MzLt7cY/0XTx3g==
          "]], 
         LineBox[{{0.4028698979591837, 0.1808603516641829}, {
          0.45758808295024833`, 0.19702769583773316`}, {0.5470009521313689, 
          0.222479589644846}, {0.6666666666666666, 0.2541671923907686}, {
          0.7223188393698845, 0.26890394424500913`}, {0.9124962224234501, 
          0.314049938377162}, {1.063796768707483, 0.34609206935125775`}}], 
         LineBox[{{1.0695365646258503`, 0.34724038887368164`}, {
          1.282327435159405, 0.3883453963943744}, {1.471164938311182, 
          0.42245323187796346`}, {1.6473109168698459`, 
          0.45225964966686466`}, {1.7333333333333334`, 0.4658288956008248}, {
          1.8383163912435598`, 0.48238900853705796`}, {2.0166303410241606`, 
          0.5084584333319533}, {2.191436439681036, 0.5320860261980781}, {
          2.381102034152961, 0.5555618546858371}, {2.558076104031773, 
          0.5754391132065098}, {2.663796768707483, 0.5863794194859265}}], 
         LineBox[CompressedData["
1:eJwV0ns4ldkewPGdyT3Xvff7vk4lEV3cUjMml6yfazo2Jbd9hDBki9zpNk07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          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQrcatcKeiW8IhaIdc6+vAF/bO5dMyvSYi+HnVJr1R
0xH8o3NUVt0+juDL7BM5HvMDwVd4wNdwP0gSzldm4rRMWovg+7fc/zevUArO
Vzv68tAdDWk4/8JMnu9NdxD8BWsE6xPmy8D50nVerPahsnD+7t7U+yFScnB+
Ghgg+PqGMzUv30bw/SYzFAVNkIfzT0qqtrNoKcD5jieTQxJaEfzFh9ZFfriH
4IvffsUh46AI5z+85GB+YhaCH9zVLZFyFsE/6njt5///CD4A2vWpvA==
          "]]}, Annotation[#, "Charting`Private`Tag$5275#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[{{1.836734693877551*^-7, 9.183672204289879*^-8}, {
          0.0027604612850366406`, 0.0013773730875785005`}, {
          0.005520738896603893, 0.0027489399890652686`}, {0.0110412941197384, 
          0.005474930743929737}, {0.02208240456600741, 
          0.010858340061222396`}, {0.04416462545854544, 
          0.021350869926062617`}, {0.08832906724362148, 
          0.041238774576762664`}, {0.13046343537414964`, 
          0.058848952198465476`}}], 
         LineBox[{{0.13620323129251702`, 0.06114718702920822}, {
          0.3681752137691278, 0.14876637322369718`}, {0.5470009521313689, 
          0.20942446325277325`}, {0.6637967687074829, 0.2458049251244463}}], 
         LineBox[{{0.6695365646258503, 0.2475272499771891}, {
          0.9124962224234501, 0.317582775402284}, {1.0899820808839025`, 
          0.3652614812483729}, {1.282327435159405, 0.4135974824397506}, {
          1.471164938311182, 0.4576778292969426}, {1.6473109168698459`, 
          0.49578198178434435`}, {1.7304634353741497`, 0.5127589676642641}}], 
         LineBox[{{1.736203231292517, 0.5139071070173127}, {
          2.0166303410241606`, 0.5679863050073344}, {2.191436439681036, 
          0.5997074932017386}, {2.381102034152961, 0.6323969662532203}, {
          2.558076104031773, 0.6612768715275379}, {2.749909669725635, 
          0.6908129144189739}, {2.938235384295772, 0.7180190197154839}, {
          3.1138695742727953`, 0.7417935737075443}, {3.3043632600648687`, 
          0.7658359429124881}, {3.482165421263829, 0.786639409125049}, {
          3.6748270782778394`, 0.8073971332807686}, {3.73046343537415, 
          0.8130461376295577}}], 
         LineBox[CompressedData["
1:eJwV0Xs41HkXAHDRkBjjfpnfBSmETWlCF77nlZSpiXLXRFuhRXShpJsWbZTN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          "]], 
         LineBox[{{7.6028698979591836`, 1.0066666666666666`}, {
          7.605431179710351, 1.0066666666666666`}, {7.608383653461088, 
          1.0066666666666666`}, {7.614288600962562, 1.0066666666666666`}, {
          7.620193548464035, 1.0066666666666666`}, {7.667433128475823, 
          1.0066666666666666`}, {7.714672708487611, 1.0066666666666666`}, {
          7.80280610621463, 1.0066666666666666`}, {7.890939503941651, 
          1.0066666666666666`}, {8.08206579521074, 1.0066666666666666`}, {
          8.260500561886717, 1.0066666666666666`}, {8.435427477438969, 
          1.0066666666666666`}, {8.62521388880627, 1.0066666666666666`}, {
          8.802308775580459, 1.0066666666666666`}, {8.901154295953495, 
          1.0066666666666666`}, {8.99999981632653, 1.0066666666666666`}}]}, 
        Annotation[#, 
         "Charting`Private`Tag$5275#5"]& ], {}}, {{}, {}, {}, {}, {}, {}, \
{}}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Automatic, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
       GrayLevel[0.4, 0.5], 
       AbsoluteThickness[1], 
       AbsoluteDashing[{1, 2}]], ImageSize -> Large, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 9}, {0., 1.0066666666666666`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"h1", "(", "x", ")"}], 
       RowBox[{"h2", "(", "x", ")"}], 
       RowBox[{"h3", "(", "x", ")"}], 
       RowBox[{"h4", "(", "x", ")"}], 
       RowBox[{"h5", "(", "x", ")"}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm], ",", 
               TagBox[#5, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.943415248874221*^9, 
  3.943415637312964*^9},ExpressionUUID->"c6054ad9-2e87-4d99-9b83-\
4067e4c5112c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PiecewiseExpand", "[", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h1", "[", "x", "]"}], ",", 
       RowBox[{"h2", "[", "x", "]"}], ",", 
       RowBox[{"h3", "[", "x", "]"}], ",", 
       RowBox[{"h4", "[", "x", "]"}], ",", 
       RowBox[{"h5", "[", "x", "]"}]}], "}"}], "]"}], ",", 
    RowBox[{"0", "\[LessEqual]", "x", "\[LessEqual]", "8"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9434156017002525`*^9, 
  3.9434156205580626`*^9}},ExpressionUUID->"84c90bd0-77cd-49bc-8d98-\
937bcf87f7d1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["27", "50"], 
        RowBox[{
         FractionBox["6", "5"], "<", "x", "\[LessEqual]", 
         RowBox[{
          FractionBox["86", "15"], "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            FractionBox["14", "15"]]}]}]}]},
       {
        FractionBox["151", "150"], 
        RowBox[{"x", ">", 
         FractionBox["38", "5"]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "40"]}], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"5", " ", "x"}]}], ")"}]}], 
        RowBox[{"x", "\[LessEqual]", 
         FractionBox["6", "5"]}]},
       {
        FractionBox[
         RowBox[{"824", "+", 
          RowBox[{"2580", " ", "x"}], "-", 
          RowBox[{"225", " ", 
           SuperscriptBox["x", "2"]}]}], "9000"], 
        RowBox[{
         RowBox[{
          FractionBox["86", "15"], "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            FractionBox["14", "15"]]}]}], "<", "x", "\[LessEqual]", 
         FractionBox["56", "15"]}]},
       {
        FractionBox[
         RowBox[{"904", "+", 
          RowBox[{"684", " ", "x"}], "-", 
          RowBox[{"45", " ", 
           SuperscriptBox["x", "2"]}]}], "3480"], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.9434156422833376`*^9},ExpressionUUID->"8745ab4f-3211-420c-8c57-\
5a87b1c83c10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"%17", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.943415749988201*^9, 3.9434157505104938`*^9}},
 NumberMarks->False,ExpressionUUID->"b790befa-cb6f-4952-ac70-6cafcb38be4c"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzXs8lIkCxvHuOYWiSc1EsWnZmpA9lBZPGZct0ypx3IZybeO4ReNSHYtI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        "]], 
       LineBox[{{1.2025510204081633`, 0.54}, {1.2132834158118289`, 0.54}, {
        1.2237743882091499`, 0.54}, {1.2657382777984336`, 0.54}, {
        1.3077021673877174`, 0.54}, {1.3859892689693458`, 0.54}, {
        1.464276370550974, 0.54}, {1.6340590144387197`, 0.54}, {
        1.792560303132587, 0.54}, {1.811983202983351, 0.54}, {
        1.8314061028341149`, 0.54}, {1.8411175527594967`, 0.54}, {
        1.8508290026848786`, 0.54}, {1.8556847276475696`, 0.54}, {
        1.8605404526102607`, 0.54}, {1.862968315091606, 0.54}, {
        1.8653961775729515`, 0.54}, {1.8664151806079865`, 0.54}}], 
       LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAA7G+Crzx/T+ZgfBut0vhPy5eCdtw
AP4/W33HqGRR4T9a+sdzVBT+P03cQ+APWeE/tDJFpRs8/j/U6nrkXmjhP2aj
Pwiqi/4/dUriQd+G4T/MhDTOxir/PwMUllBpw+E/Og/LApE1/z+b+6uNfsfh
P6iZYTdbQP8/I8V7EJPL4T+Dro6g71X/P/n9SOe50+E/OtjochiB/z/QBprZ
/uPhP6grnRdq1/8/I3UW0WUE4j9C6YKwBkIAQFnEeAuoROI/H5Dr+anuAEAS
LeOt/cLiP+v3397VMAJA6DRS+/em4z+k6rvKDo4DQA75Us+jkuQ/Dh2n7+Tk
BECTEbSgam7lP4xptWagJAZA1Qimwgkx5j/2QKvkaH8HQOIjA/fW+OY/dDLE
tBbDCED/BUK0u6jnP9+uxIvRIQpAyBq38sZb6D/7atSbKXoLQF+SYtnf/+g/
K0EH/ma7DEDWgyl1hY7pPx0StGWk2A1AXmc3TLwE6j/tu74b
        "]], LineBox[CompressedData["
1:eJwV0H04lGkbBnAi0QfG53jmuZ8ihfVRCb1U7kvZGMSKfWu3SVHSqo2UrQaR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        "]], 
       LineBox[{{7.602551020408163, 1.0066666666666666`}, {
        7.6141383424479905`, 1.0066666666666666`}, {7.624682031968397, 
        1.0066666666666666`}, {7.6457694110092085`, 1.0066666666666666`}, {
        7.666856790050019, 1.0066666666666666`}, {7.745565628616324, 
        1.0066666666666666`}, {7.82427446718263, 1.0066666666666666`}, {
        7.912137151958662, 1.0066666666666666`}, {7.999999836734694, 
        1.0066666666666666`}}]},
      Annotation[#, 
       "Charting`Private`Tag$6862#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 8}, {0., 1.0066666666666666`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.943415745571777*^9, 
  3.9434157513930693`*^9}},ExpressionUUID->"568feadd-8853-4310-8191-\
5926a3d66293"]
}, Open  ]]
},
WindowSize->{1350, 677},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (2017\:5e749\:670810\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 461, 12, 35, "Input",ExpressionUUID->"7adbcf7f-b7f9-4db7-9e44-faea4f6416bc"],
Cell[CellGroupData[{
Cell[1044, 36, 8145, 227, 671, "Input",ExpressionUUID->"f68a5f50-8fb6-40ce-b8de-61d7000ba0ea"],
Cell[9192, 265, 1988, 61, 107, "Output",ExpressionUUID->"508b79ae-a8fd-435a-b0cd-cadb796b7eca"],
Cell[11183, 328, 2548, 78, 141, "Output",ExpressionUUID->"6ed8299f-502e-4d91-86d1-da95448607fe"],
Cell[13734, 408, 3161, 97, 177, "Output",ExpressionUUID->"d73f835c-5540-42a6-b7c4-97e6f9aef42a"],
Cell[16898, 507, 3714, 114, 211, "Output",ExpressionUUID->"17004312-dd02-46e8-b7f2-b588856ea951"],
Cell[20615, 623, 4266, 131, 247, "Output",ExpressionUUID->"68e6c249-415c-4850-afc8-7c25d29d4f85"]
}, Open  ]],
Cell[24896, 757, 856, 19, 74, "Input",ExpressionUUID->"03c31c60-f7c5-4e7f-8e78-0d2576e6ef18"],
Cell[CellGroupData[{
Cell[25777, 780, 9199, 302, 697, "Input",ExpressionUUID->"c54510d5-cf5d-4fef-9f1f-8d50ff6d96d6"],
Cell[34979, 1084, 45120, 853, 548, "Output",ExpressionUUID->"c6054ad9-2e87-4d99-9b83-4067e4c5112c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80136, 1942, 602, 16, 66, "Input",ExpressionUUID->"84c90bd0-77cd-49bc-8d98-937bcf87f7d1"],
Cell[80741, 1960, 2817, 86, 260, "Output",ExpressionUUID->"8745ab4f-3211-420c-8c57-5a87b1c83c10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83595, 2051, 285, 6, 66, "Input",ExpressionUUID->"b790befa-cb6f-4952-ac70-6cafcb38be4c"],
Cell[83883, 2059, 8217, 155, 343, "Output",ExpressionUUID->"568feadd-8853-4310-8191-5926a3d66293"]
}, Open  ]]
}
]
*)



==> anc/Mathematica_calculations_for_Section_7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     60137,       1770]
NotebookOptionsPosition[     59087,       1748]
NotebookOutlinePosition[     59500,       1765]
CellTagsIndexPosition[     59457,       1762]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Some", " ", "complex", " ", "calculations", " ", "in", " ", "Section", 
    " ", "7", " ", "of", " ", "``Density", " ", "Hajnal"}], "-", 
   RowBox[{
   "Szemeredi", " ", "theorem", " ", "for", " ", "cliques", " ", "of", " ", 
    "size", " ", 
    RowBox[{"four", "''"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{4.000534407614543*^9, 4.000534413347623*^9}, {
  4.0005345004493475`*^9, 4.000534509479565*^9}, {4.0005345802947435`*^9, 
  4.0005345966058025`*^9}},ExpressionUUID->"bb038765-258f-4051-b38d-\
320ee28f9955"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Proposition", " ", "7.12"}], ",", " ", 
    RowBox[{
     RowBox[{"Case", " ", "2.2"}], ":", " ", 
     RowBox[{"final", " ", "inequality"}]}]}], "*)"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "3"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"n", "/", "3"}]}], "-", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "/", "6"}]}], ",", 
          RowBox[{"0", "<=", "k", "<=", 
           RowBox[{"2", "*", 
            RowBox[{"n", "/", "13"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "3"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"k", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"n", "/", "13"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "6"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "4"}], "+", 
           RowBox[{"k", "*", "n"}], "-", 
           RowBox[{"k", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Resolve", "[", 
    RowBox[{
     RowBox[{"ForAll", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{"n", ">=", "0"}], "&&", 
        RowBox[{
         RowBox[{"n", "/", "8"}], "<=", "k", "<=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"Sqrt", "[", "10", "]"}]}], ")"}], "*", 
          RowBox[{"n", "/", "130"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", "*", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"16", "*", "k", "*", "n"}], "+", 
           RowBox[{"94", "*", 
            RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "18"}], "<=", 
        RowBox[{"xi", "[", 
         RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "True", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000522168441501*^9, 4.000522168441501*^9}, {
  4.0005226153306103`*^9, 4.000522616468115*^9}, {4.000523477399287*^9, 
  4.000523480412286*^9}, {4.000534401808716*^9, 
  4.000534404173689*^9}},ExpressionUUID->"0437f6b3-f10b-4965-965a-\
569fb8f3608e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Proposition", " ", "7.14", 
     RowBox[{"(", "i", ")"}]}], ":", 
    RowBox[{"final", " ", "inequality"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"n", ",", "k", ",", "xi"}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "3"}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"n", "/", "3"}]}], "-", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "/", "6"}]}], ",", 
          RowBox[{"0", "<=", "k", "<=", 
           RowBox[{"2", "*", 
            RowBox[{"n", "/", "13"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "3"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"k", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"n", "/", "13"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "6"}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"Resolve", "[", 
    RowBox[{
     RowBox[{"ForAll", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{"n", ">=", "0"}], "&&", 
        RowBox[{"0", "<=", "k", "<=", 
         RowBox[{"n", "/", "6"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"6", "*", "k", "*", "n"}], "+", 
           RowBox[{"57", "*", 
            RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "12"}], "<=", 
        RowBox[{"xi", "[", 
         RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "True", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0005225496884255`*^9, 4.0005225496884255`*^9}, {
  4.00052259626171*^9, 4.0005226021672306`*^9}, {4.00052381321277*^9, 
  4.00052381353078*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"34343cf0-c857-48f1-b87b-b93f294c9f39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Claim", " ", "7.16", 
     RowBox[{"(", "ii", ")"}]}], ":", " ", 
    RowBox[{"Case", " ", "1"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{"n", ",", "k", ",", "xi"}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "4"}], "+", 
           RowBox[{"k", "*", "n"}], "-", 
           RowBox[{"k", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "*", "k", "*", "n"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Phi_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "^"}], "*"}], ",", 
     RowBox[{"Equation", " ", 
      RowBox[{"(", "49", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phiStar", "[", 
     RowBox[{"n_", ",", "k_", ",", "b_", ",", "c_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], "*", 
        RowBox[{"b", "^", "2"}]}], "+", 
       RowBox[{"8", "*", "b", "*", "n"}], "+", 
       RowBox[{"64", "*", 
        RowBox[{"k", "^", "2"}]}], "+", 
       RowBox[{"32", "*", "k", "*", "n"}], "+", 
       RowBox[{"17", "*", 
        RowBox[{"n", "^", "2"}]}]}], ")"}], "/", "64"}]}], "\n", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", "*", "n"}], "-", 
           RowBox[{"32", "*", "k"}], "-", 
           RowBox[{"12", "*", "b"}]}], ")"}], "/", "8"}]}], ")"}], "^", 
      "2"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Phi_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "^", 
      RowBox[{"{", "**", "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phiSS", "[", 
      RowBox[{"n_", ",", "k_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"25", "*", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "/", "192"}]}], "+", 
      RowBox[{"2", "*", "k", "*", "n"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"k", "^", "2"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", 
           RowBox[{"n", "/", "12"}]}], ")"}], "^", "2"}], "/", "4"}]}]}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Phi_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"*", "triangle"}], "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phiST", "[", 
      RowBox[{"n_", ",", "k_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"13", "*", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "/", "48"}]}], "+", 
      RowBox[{"k", "*", 
       RowBox[{"n", "/", "2"}]}], "+", 
      RowBox[{"k", "^", "2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", 
           RowBox[{"n", "/", "12"}]}], ")"}], "^", "2"}], "/", "4"}]}]}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"First", " ", 
     RowBox[{"line", ":", 
      RowBox[{"first", " ", "inequality"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check1First", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k", ",", "b", ",", "c"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "*", "k"}], "-", 
            RowBox[{"n", "/", "2"}]}], "<=", "b", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"4", "*", "k"}]}], ")"}], "/", "3"}]}], "&&", 
          RowBox[{"0", "<=", "c", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"4", "*", "k"}], "-", 
              RowBox[{"3", "*", "b"}]}], ")"}], "/", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"phiStar", "[", 
           RowBox[{"n", ",", "k", ",", "b", ",", "c"}], "]"}], "<=", 
          RowBox[{"phiSS", "[", 
           RowBox[{"n", ",", "k", ",", "b"}], "]"}]}]}], "]"}], ",", 
       "Reals"}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"First", " ", 
     RowBox[{"line", ":", " ", 
      RowBox[{"final", " ", "inequality"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check1Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "*", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "/", "192"}]}], "+", 
           RowBox[{"2", "*", "k", "*", "n"}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"k", "^", "2"}]}]}], "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Second", " ", 
     RowBox[{"line", ":", 
      RowBox[{"first", " ", "inequality"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check2First", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k", ",", "b", ",", "c"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}], "<=", "k", "<=", 
           RowBox[{"5", "*", 
            RowBox[{"n", "/", "26"}]}]}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "*", "k"}], "-", 
            RowBox[{"n", "/", "2"}]}], "<=", "b", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"4", "*", "k"}]}], ")"}], "/", "3"}]}], "&&", 
          RowBox[{"0", "<=", "c", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"4", "*", "k"}], "-", 
              RowBox[{"3", "*", "b"}]}], ")"}], "/", "2"}]}]}], ",", 
         RowBox[{
          RowBox[{"phiStar", "[", 
           RowBox[{"n", ",", "k", ",", "b", ",", "c"}], "]"}], "<=", 
          RowBox[{"phiST", "[", 
           RowBox[{"n", ",", "k", ",", "b"}], "]"}]}]}], "]"}], ",", 
       "Reals"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Second", " ", 
     RowBox[{"line", ":", 
      RowBox[{"final", " ", "inequality"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check2Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}], "<=", "k", "<=", 
           RowBox[{"5", "*", 
            RowBox[{"n", "/", "26"}]}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"13", "*", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "/", "48"}]}], "+", 
           RowBox[{"k", "*", 
            RowBox[{"n", "/", "2"}]}], "+", 
           RowBox[{"k", "^", "2"}]}], "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"check1First", ",", "check1Last"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"check2First", ",", "check2Last"}], "}"}]}], "}"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}]}], "}"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0005234583157067`*^9, 4.0005234583157067`*^9}, {
   4.000523505087664*^9, 4.00052351422439*^9}, {4.00052363052864*^9, 
   4.0005237160165405`*^9}, {4.0005238083950486`*^9, 4.0005238226067305`*^9}, 
   4.0005247570308304`*^9},ExpressionUUID->"f49b4095-35cf-4ca1-85e0-\
338f7f24a77f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Claim", " ", "7.16", 
     RowBox[{"(", "ii", ")"}]}], ":", " ", 
    RowBox[{"Case", " ", "2"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "n", ",", "k", ",", "b", ",", "c", ",", "xi", ",", "phiTriangle", ",", 
      "expr1", ",", "expr2", ",", "expr3", ",", "upper2", ",", "check1Equal", 
      ",", "check1Last", ",", "check2Equal", ",", "check2Bound", ",", 
      "check2Last", ",", "check3Equal1", ",", "check3Equal2", ",", 
      "check3Last"}], "]"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Xi", 
      RowBox[{"(", 
       RowBox[{"n", ",", "k"}], ")"}]}], ":", 
     RowBox[{
     "the", " ", "three", " ", "branches", " ", "needed", " ", "below"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "4"}], "+", 
           RowBox[{"k", "*", "n"}], "-", 
           RowBox[{"k", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "*", "k", "*", "n"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"8", "*", "k", "*", "n"}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"k", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Phi_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], "^", "triangle"}], " ", "after", " ", 
      "substituting", " ", "d"}], "=", 
     RowBox[{"n", "-", 
      RowBox[{"4", "k"}], "-", 
      RowBox[{"3", "b"}], "-", 
      RowBox[{"2", "c"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phiTriangle", "[", 
      RowBox[{"n_", ",", "k_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{"b", "^", "2"}]}], "-", 
          RowBox[{"192", "*", "b", "*", "k"}], "+", 
          RowBox[{"40", "*", "b", "*", "n"}], "+", 
          RowBox[{"352", "*", 
           RowBox[{"k", "^", "2"}]}], "-", 
          RowBox[{"64", "*", "k", "*", "n"}], "+", 
          RowBox[{"25", "*", 
           RowBox[{"n", "^", "2"}]}]}], ")"}], "/", "64"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", "*", "n"}], "-", 
             RowBox[{"32", "*", "k"}], "-", 
             RowBox[{"12", "*", "b"}]}], ")"}], "/", "8"}]}], ")"}], "^", 
        "2"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Case", " ", "1"}], ":", 
     RowBox[{
      RowBox[{"7", 
       RowBox[{"n", "/", "32"}]}], "<=", "k", "<=", 
      RowBox[{"n", "/", "4"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expr1", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"109", "*", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "/", "160"}]}], "-", 
       RowBox[{"15", "*", "k", "*", 
        RowBox[{"n", "/", "4"}]}], "+", 
       RowBox[{"12", "*", 
        RowBox[{"k", "^", "2"}]}], "-", 
       RowBox[{"5", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", "*", "n"}], "-", 
               RowBox[{"60", "*", "k"}]}], ")"}], "/", "20"}]}], ")"}], "^", 
          "2"}], "/", "2"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"First", " ", 
      RowBox[{"equality", ":", 
       RowBox[{"substitute", " ", "c"}]}]}], "=", "0"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check1Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"phiTriangle", "[", 
        RowBox[{"n", ",", "k", ",", "b", ",", "0"}], "]"}], "==", "expr1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Final", " ", "inequality"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check1Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"7", "*", 
            RowBox[{"n", "/", "32"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"16", "*", "k", "*", "n"}], "+", 
              RowBox[{"28", "*", 
               RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "8"}]}], "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Case", " ", "2"}], ":", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"n", "/", "16"}]}], "<=", "k", "<=", 
      RowBox[{"7", 
       RowBox[{"n", "/", "32"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expr2", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", "*", 
           RowBox[{"n", "^", "2"}]}], "-", 
          RowBox[{"152", "*", "k", "*", "n"}], "+", 
          RowBox[{"464", "*", 
           RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "32"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", "n"}], "-", 
              RowBox[{"24", "*", "k"}]}], ")"}], "/", "4"}]}], ")"}], "^", 
         "2"}], "/", "4"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"First", " ", 
      RowBox[{"equality", ":", 
       RowBox[{"substitute", " ", "c"}]}]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", "n"}], "-", 
        RowBox[{"32", "k"}], "-", 
        RowBox[{"12", "b"}]}], ")"}], "/", "8"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check2Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"phiTriangle", "[", 
        RowBox[{"n", ",", "k", ",", "b", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", "*", "n"}], "-", 
            RowBox[{"32", "*", "k"}], "-", 
            RowBox[{"12", "*", "b"}]}], ")"}], "/", "8"}]}], "]"}], "==", 
       "expr2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Piecewise", " ", "upper", " ", "bound"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"upper2", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"25", "*", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "/", "64"}]}], "-", 
           RowBox[{"k", "*", "n"}], "+", 
           RowBox[{"11", "*", 
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"n", "/", "24"}]}], "<=", "k", "<=", 
           RowBox[{"7", "*", 
            RowBox[{"n", "/", "32"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", "*", 
              RowBox[{"n", "^", "2"}]}], "-", 
             RowBox[{"152", "*", "k", "*", "n"}], "+", 
             RowBox[{"464", "*", 
              RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "32"}], ",", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}], "<=", "k", "<=", 
           RowBox[{"5", "*", 
            RowBox[{"n", "/", "24"}]}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Inequality", " ", "giving", " ", "the", " ", "piecewise", " ", "upper", 
     " ", "bound"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check2Bound", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k", ",", "b"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}], "<=", "k", "<=", 
           RowBox[{"7", "*", 
            RowBox[{"n", "/", "32"}]}]}], "&&", 
          RowBox[{"0", "<=", "b", "<=", 
           RowBox[{
            RowBox[{"3", "*", "k"}], "-", 
            RowBox[{"n", "/", "2"}]}]}], "&&", 
          RowBox[{
           RowBox[{"3", "*", "b"}], "<=", 
           RowBox[{"n", "-", 
            RowBox[{"4", "*", "k"}]}]}]}], ",", 
         RowBox[{"expr2", "<=", 
          RowBox[{"upper2", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Strict", " ", "comparison", " ", "with", " ", "Xi", 
      RowBox[{"(", 
       RowBox[{"n", ",", "k"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"assuming", " ", "n"}], ">", "0"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check2Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}], "<=", "k", "<=", 
           RowBox[{"7", "*", 
            RowBox[{"n", "/", "32"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"upper2", "[", 
           RowBox[{"n", ",", "k"}], "]"}], "<", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Case", " ", "3"}], ":", 
     RowBox[{
      RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
      RowBox[{"3", 
       RowBox[{"n", "/", "16"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expr3", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41", "*", 
           RowBox[{"n", "^", "2"}]}], "-", 
          RowBox[{"208", "*", "k", "*", "n"}], "+", 
          RowBox[{"672", "*", 
           RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "64"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", "n"}], "-", 
              RowBox[{"24", "*", "k"}]}], ")"}], "/", "4"}]}], ")"}], "^", 
         "2"}], "/", "4"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"First", " ", 
      RowBox[{"equality", ":", 
       RowBox[{"substitute", " ", "c"}]}]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", 
        RowBox[{"4", "k"}], "-", 
        RowBox[{"3", "b"}]}], ")"}], "/", "2"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check3Equal1", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"phiTriangle", "[", 
        RowBox[{"n", ",", "k", ",", "b", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", 
            RowBox[{"4", "*", "k"}], "-", 
            RowBox[{"3", "*", "b"}]}], ")"}], "/", "2"}]}], "]"}], "==", 
       "expr3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Second", " ", 
      RowBox[{"equality", ":", 
       RowBox[{"substitute", " ", "b"}]}]}], "=", 
     RowBox[{
      RowBox[{"3", "k"}], "-", 
      RowBox[{"n", "/", "2"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check3Equal2", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr3", "/.", " ", 
         RowBox[{"b", "->", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "k"}], "-", 
            RowBox[{"n", "/", "2"}]}], ")"}]}]}], ")"}], "==", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"n", "^", "2"}]}], "+", 
          RowBox[{"37", "*", "k", "*", "n"}], "-", 
          RowBox[{"78", "*", 
           RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "8"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Final", " ", "inequality"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check3Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{"3", "*", 
            RowBox[{"n", "/", "16"}]}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"n", "^", "2"}]}], "+", 
             RowBox[{"37", "*", "k", "*", "n"}], "-", 
             RowBox[{"78", "*", 
              RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "8"}], "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Results", " ", "grouped", " ", "by", " ", "the", " ", "three", " ", 
     "cases"}], "*)"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"check1Equal", ",", "check1Last"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"check2Equal", ",", "check2Bound", ",", "check2Last"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"check3Equal1", ",", "check3Equal2", ",", "check3Last"}], 
      "}"}]}], "}"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Expected", " ", 
     RowBox[{"output", ":", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", "True"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], "}"}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0005255836770277`*^9, 4.0005256044502096`*^9}, 
   4.000525644914015*^9},ExpressionUUID->"d9a27b8f-27dd-42cc-94f5-\
6809513571f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Claim", " ", "7.19"}], ":", " ", 
    RowBox[{
    "The", " ", "calculations", " ", "for", " ", "the", " ", "last", " ", 
     "two", " ", "cases", " ", "in", " ", "Case", " ", "2"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "n", ",", "k", ",", "xi", ",", "check1Equal", ",", "check1Last", ",", 
      "check2Equal", ",", "check2Last"}], "]"}], ";"}], "\[IndentingNewLine]",
    "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "4"}], "+", 
           RowBox[{"k", "*", "n"}], "-", 
           RowBox[{"k", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "*", "k", "*", "n"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"8", "*", "k", "*", "n"}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"k", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Phi_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "^"}], "*"}], ",", " ", 
     RowBox[{"Last", " ", "equation"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check1Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"n", "^", "2"}]}], "+", 
          RowBox[{"15", "*", "k", "*", "n"}], "-", 
          RowBox[{"30", "*", 
           RowBox[{"k", "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", "k"}], "-", 
             RowBox[{"n", "/", "2"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", "*", "k"}], "-", "n"}], ")"}]}]}], ")"}], "/", 
        "2"}], "==", 
       RowBox[{"3", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"n", "^", "2"}]}], "+", 
           RowBox[{"14", "*", "k", "*", "n"}], "-", 
           RowBox[{"32", "*", 
            RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "4"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"check1Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"n", "^", "2"}]}], "+", 
              RowBox[{"14", "*", "k", "*", "n"}], "-", 
              RowBox[{"32", "*", 
               RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "4"}]}], "<", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Phi_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], "^", 
       RowBox[{"{", "blacktriangle", "}"}]}]}], ":", " ", 
     RowBox[{"Last", " ", "equation"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"check2Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "*", 
            RowBox[{"n", "^", "2"}]}], "+", 
           RowBox[{"96", "*", "k", "*", "n"}], "-", 
           RowBox[{"228", "*", 
            RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "8"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0", "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", "*", "k"}], "-", "n"}], ")"}]}], ")"}], "^", "2"}],
          "/", "2"}]}], "==", 
       RowBox[{"3", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"n", "^", "2"}]}], "+", 
           RowBox[{"16", "*", "k", "*", "n"}], "-", 
           RowBox[{"28", "*", 
            RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "8"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check2Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], ",", 
         RowBox[{
          RowBox[{"3", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"n", "^", "2"}]}], "+", 
              RowBox[{"16", "*", "k", "*", "n"}], "-", 
              RowBox[{"28", "*", 
               RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "8"}]}], "<", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"check1Equal", ",", "check1Last"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"check2Equal", ",", "check2Last"}], "}"}]}], "}"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}]}], "}"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000524561663087*^9, 4.000524587622533*^9}, {
  4.0005246366610136`*^9, 4.000524666218116*^9}, {4.0005248352897534`*^9, 
  4.0005249165037518`*^9}, {4.0005249607020664`*^9, 4.000524962246914*^9}, {
  4.0005256510127544`*^9, 
  4.000525753677105*^9}},ExpressionUUID->"0dc2ed4d-67c4-4cbc-af1d-\
02428dfb0d1c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Proposition", " ", "7.22"}], ":", 
     RowBox[{"the", " ", "cases", " ", "b"}]}], "=", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", "c"}], "=", "0"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "n", ",", "k", ",", "xi", ",", "alpha", ",", "exprB0", ",", "upperB0", 
      ",", "exprC0", ",", "upperC0", ",", "checkB0Equal", ",", "checkB0Last", 
      ",", "checkC0Equal", ",", "checkC0Last"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Proposition", " ", "7.22"}], ":", 
      RowBox[{"the", " ", "cases", " ", "b"}]}], "=", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", "c"}], "=", "0"}]}], "*)"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Lower", " ", "endpoint", " ", "of", " ", "the", " ", "interval", " ", 
     "for", " ", 
     RowBox[{"k", "/", "n"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"19982", "-", 
        RowBox[{"35", "*", 
         RowBox[{"Sqrt", "[", "402", "]"}]}]}], ")"}], "/", "108278"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Xi", 
      RowBox[{"(", 
       RowBox[{"n", ",", "k"}], ")"}]}], ":", 
     RowBox[{
     "the", " ", "three", " ", "branches", " ", "needed", " ", "on", " ", 
      "this", " ", "interval"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "4"}], "+", 
           RowBox[{"k", "*", "n"}], "-", 
           RowBox[{"k", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "*", "k", "*", "n"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"8", "*", "k", "*", "n"}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"k", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Case", " ", "b"}], "=", "0"}], "*)"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Second", " ", "displayed", " ", 
      RowBox[{"formula", ":", 
       RowBox[{"substitute", " ", "c"}]}]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "-", 
        RowBox[{"8", "k"}]}], ")"}], "/", "5"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exprB0", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", 
              RowBox[{"8", "*", "k"}]}], ")"}], "/", "5"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"5", "*", "k"}]}], ")"}], "/", "3"}]}], ")"}], "^", 
         "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", "*", 
           RowBox[{"k", "^", "2"}]}], "-", 
          RowBox[{"k", "*", "n"}], "+", 
          RowBox[{"n", "^", "2"}]}], ")"}], "/", "3"}]}], ")"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Simplified", " ", "upper", " ", "bound", " ", "displayed", " ", "in", 
     " ", "the", " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"upperB0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"167", "*", 
         RowBox[{"k", "^", "2"}]}], "-", 
        RowBox[{"16", "*", "k", "*", "n"}], "+", 
        RowBox[{"17", "*", 
         RowBox[{"n", "^", "2"}]}]}], ")"}], "/", "50"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Check", " ", "the", " ", "equality", " ", "in", " ", "the", " ", 
     "second", " ", "displayed", " ", "formula"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkB0Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"exprB0", "==", "upperB0"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Check", " ", "the", " ", "final", " ", "inequality", " ", "on", " ", 
     "the", " ", "closed", " ", "interval"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkB0Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"alpha", "*", "n"}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], ",", 
         RowBox[{"upperB0", "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Case", " ", "c"}], "=", "0"}], "*)"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Second", " ", "displayed", " ", 
      RowBox[{"formula", ":", 
       RowBox[{"substitute", " ", "b"}]}]}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "-", 
        RowBox[{"8", "k"}]}], ")"}], "/", "7"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exprC0", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", 
              RowBox[{"8", "*", "k"}]}], ")"}], "/", "7"}], "+", 
           RowBox[{"75", "*", "k"}]}], ")"}], "^", "2"}], "/", "150"}], "-", 
       RowBox[{"30", "*", 
        RowBox[{"k", "^", "2"}]}], "-", 
       RowBox[{"2", "*", "k", "*", "n"}], "+", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "/", "2"}]}], ")"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Simplified", " ", "upper", " ", "bound", " ", "displayed", " ", "in", 
     " ", "the", " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"upperC0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"46789", "*", 
         RowBox[{"k", "^", "2"}]}], "-", 
        RowBox[{"12632", "*", "k", "*", "n"}], "+", 
        RowBox[{"3679", "*", 
         RowBox[{"n", "^", "2"}]}]}], ")"}], "/", "7350"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Check", " ", "the", " ", "equality", " ", "in", " ", "the", " ", 
     "second", " ", "displayed", " ", "formula"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkC0Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"exprC0", "==", "upperC0"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Check", " ", "the", " ", "final", " ", "non"}], "-", 
      RowBox[{"strict", " ", "inequality"}]}], ",", 
     RowBox[{"including", " ", "both", " ", "endpoints"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkC0Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"alpha", "*", "n"}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], ",", 
         RowBox[{"upperC0", "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Each", " ", "pair", " ", 
      RowBox[{"contains", ":", 
       RowBox[{"equality", " ", "check"}]}]}], ",", 
     RowBox[{"final", " ", "inequality", " ", "check"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"checkB0Equal", ",", "checkB0Last"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"checkC0Equal", ",", "checkC0Last"}], "}"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True"}], "}"}]}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{4.000526539086234*^9, 
  4.0005266756561966`*^9}},ExpressionUUID->"af9da34b-bc04-4aaf-8103-\
9cd0c3eaab2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Proposition", " ", "7.23"}], ":", 
     RowBox[{
     "the", " ", "two", " ", "displayed", " ", "cases", " ", "with", " ", 
      "c"}]}], "=", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "n", ",", "k", ",", "xi", ",", "alpha", ",", "upper1", ",", "expr2", ",",
       "upper2", ",", "check1Last", ",", "check2Equal", ",", "check2Last"}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Xi", 
     RowBox[{"(", 
      RowBox[{"n", ",", "k"}], ")"}], " ", 
     RowBox[{"on", "[", 
      RowBox[{
       RowBox[{"n", "/", "6"}], ",", 
       RowBox[{"n", "/", "4"}]}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"n", "^", "2"}], "/", "4"}], "+", 
           RowBox[{"k", "*", "n"}], "-", 
           RowBox[{"k", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"n", "/", "6"}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "*", "k", "*", "n"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{
             RowBox[{"k", "^", "2"}], "/", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "14"}]}], "<=", "k", "<=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"8", "*", "k", "*", "n"}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"k", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"Sqrt", "[", "7", "]"}]}], ")"}], "*", 
            RowBox[{"n", "/", "57"}]}], "<=", "k", "<=", 
           RowBox[{"n", "/", "4"}]}]}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Lower", " ", "endpoint", " ", "of", " ", "the", " ", "second", " ", 
     "interval", " ", "for", " ", 
     RowBox[{"k", "/", "n"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"24086", "-", 
        RowBox[{"35", "*", 
         RowBox[{"Sqrt", "[", "3282", "]"}]}]}], ")"}], "/", "128054"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"First", " ", 
     RowBox[{"case", ":", 
      RowBox[{
       RowBox[{"1987", 
        RowBox[{"n", "/", "10993"}]}], "<=", "k", "<=", 
       RowBox[{"20", 
        RowBox[{"n", "/", "109"}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"upper1", "=", 
     RowBox[{"3", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"200", "*", 
          RowBox[{"n", "^", "2"}]}], "-", 
         RowBox[{"2067", "*", "k", "*", "n"}], "+", 
         RowBox[{"5771", "*", 
          RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "113"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Final", " ", 
     RowBox[{"inequality", ":", 
      RowBox[{"upper1", "<=", 
       RowBox[{"Xi", 
        RowBox[{"(", 
         RowBox[{"n", ",", "k"}], ")"}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check1Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"1987", "*", 
            RowBox[{"n", "/", "10993"}]}], "<=", "k", "<=", 
           RowBox[{"20", "*", 
            RowBox[{"n", "/", "109"}]}]}]}], ",", 
         RowBox[{"upper1", "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\n", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Second", " ", 
     RowBox[{"case", ":", 
      RowBox[{
       RowBox[{"alpha", "*", "n"}], "<=", "k", "<=", 
       RowBox[{"1987", 
        RowBox[{"n", "/", "10993"}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Expression", " ", "obtained", " ", "by", " ", "substituting", " ", 
      "b"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "-", 
        RowBox[{"8", "k"}]}], ")"}], "/", "7"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expr2", "=", 
     RowBox[{"upper1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"113", "/", "600"}], ")"}], "*", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "n"}], "-", 
             RowBox[{"8", "*", "k"}]}], ")"}], "/", "7"}], "-", 
          RowBox[{"30", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", "*", "n"}], "-", 
              RowBox[{"109", "*", "k"}]}], ")"}], "/", "113"}]}]}], ",", 
         "2"}], "]"}]}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Simplified", " ", "expression", " ", "displayed", " ", "in", " ", "the", 
     " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"upper2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4087", "*", 
         RowBox[{"n", "^", "2"}]}], "-", 
        RowBox[{"16736", "*", "k", "*", "n"}], "+", 
        RowBox[{"56677", "*", 
         RowBox[{"k", "^", "2"}]}]}], ")"}], "/", "7350"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Equality", " ", "between", " ", "the", " ", "two", " ", "displayed", " ",
      "expressions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check2Equal", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"expr2", "==", "upper2"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Final", " ", 
     RowBox[{"inequality", ":", 
      RowBox[{"upper2", "<=", 
       RowBox[{"Xi", 
        RowBox[{"(", 
         RowBox[{"n", ",", "k"}], ")"}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check2Last", "=", 
     RowBox[{"Resolve", "[", 
      RowBox[{
       RowBox[{"ForAll", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}], ",", 
         RowBox[{
          RowBox[{"n", ">=", "0"}], "&&", 
          RowBox[{
           RowBox[{"alpha", "*", "n"}], "<=", "k", "<=", 
           RowBox[{"1987", "*", 
            RowBox[{"n", "/", "10993"}]}]}]}], ",", 
         RowBox[{"upper2", "<=", 
          RowBox[{"xi", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], "]"}], ",", "Reals"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Output", " ", 
       RowBox[{"order", ":", 
        RowBox[{"first", " ", "case"}], ":", 
        RowBox[{"final", " ", "inequality"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"second", " ", 
       RowBox[{"case", ":", "equality"}]}]}], ",", 
     RowBox[{"final", " ", 
      RowBox[{"inequality", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"check1Last", ",", "check2Equal", ",", "check2Last"}], "}"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Expected", " ", 
     RowBox[{"output", ":", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0005311969528503`*^9, 4.0005312321128097`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"4f96ffda-52f3-4c32-8b82-e34fb43ddaf1"]
},
WindowSize->{915., 646.5},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4535666f-7062-4919-8e6e-9db2646784a8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 578, 13, 28, "Input",ExpressionUUID->"bb038765-258f-4051-b38d-320ee28f9955"],
Cell[1139, 35, 2975, 87, 211, "Input",ExpressionUUID->"0437f6b3-f10b-4965-965a-569fb8f3608e"],
Cell[4117, 124, 2374, 69, 211, "Input",ExpressionUUID->"34343cf0-c857-48f1-b87b-b93f294c9f39"],
Cell[6494, 195, 9948, 291, 841, "Input",ExpressionUUID->"f49b4095-35cf-4ca1-85e0-338f7f24a77f"],
Cell[16445, 488, 16416, 483, 1214, "Input",ExpressionUUID->"d9a27b8f-27dd-42cc-94f5-6809513571f1"],
Cell[32864, 973, 7481, 219, 485, "Input",ExpressionUUID->"0dc2ed4d-67c4-4cbc-af1d-02428dfb0d1c"],
Cell[40348, 1194, 10157, 298, 1072, "Input",ExpressionUUID->"af9da34b-bc04-4aaf-8103-9cd0c3eaab2e"],
Cell[50508, 1494, 8575, 252, 901, "Input",ExpressionUUID->"4f96ffda-52f3-4c32-8b82-e34fb43ddaf1"]
}
]
*)


